Radiation Reaction for Non-Spinning Bodies at 4.5PN in the Effective Field Theory Approach

We calculate the 2 post-Newtonian correction to the radiation reaction acceleration for non-spinning binary systems, which amounts to the 4.5 post-Newtonian correction to Newtonian acceleration. The calculation is carried out completely using the effective field theory approach. The center-of-mass corrections to the results are complicated and are discussed in detail. Non-trivial consistency checks are performed and we compare with corresponding results in the literature. Analytic results are supplied in the supplementary materials.

==> anc/NNLORR.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*Some notation: *)
(*r = |x1 - x2| = |x|*)
(*rdot  = (x\[CenterDot]v)/r*)
(*The greek letter \[Nu] = m1*m2/m^2, is dimensionless*)


(* ::Text:: *)
(**)


(* ::Text:: *)
(*The main result for 4.5PN radiation reaction acceleration a[i] = a1[i] - a2[i] *)


(927826 G^5 m^5 \[Nu] v[i])/(2835 r^6) + (33926 G^4 m^4 rdot^2 \[Nu] v[i])/(45 r^5) - (46224 G^3 m^3 rdot^4 \[Nu] v[i])/(35 r^4) - (2324 G^2 m^2 rdot^6 \[Nu] v[i])/(3 r^3) - (89926 G^4 m^4 v^2 \[Nu] v[i])/(315 r^5) + (75211 G^3 m^3 rdot^2 v^2 \[Nu] v[i])/(105 r^4) + (28274 G^2 m^2 rdot^4 v^2 \[Nu] v[i])/(21 r^3) - (673 G^3 m^3 v^4 \[Nu] v[i])/(21 r^4) - (23053 G^2 m^2 rdot^2 v^4 \[Nu] v[i])/(35 r^3) + (18124 G^2 m^2 v^6 \[Nu] v[i])/(315 r^3) + (73772 G^5 m^5 \[Nu]^2 v[i])/(105 r^6) + (13504 G^4 m^4 rdot^2 \[Nu]^2 v[i])/(3 r^5) + (177399 G^3 m^3 rdot^4 \[Nu]^2 v[i])/(35 r^4) + (7070 G^2 m^2 rdot^6 \[Nu]^2 v[i])/(3 r^3) - (305576 G^4 m^4 v^2 \[Nu]^2 v[i])/(315 r^5) - (1332301 G^3 m^3 rdot^2 v^2 \[Nu]^2 v[i])/(315 r^4) - (104015 G^2 m^2 rdot^4 v^2 \[Nu]^2 v[i])/(21 r^3) + (173872 G^3 m^3 v^4 \[Nu]^2 v[i])/(315 r^4) + (98632 G^2 m^2 rdot^2 v^4 \[Nu]^2 v[i])/(35 r^3) - (9621 G^2 m^2 v^6 \[Nu]^2 v[i])/(35 r^3) + (3008 G^5 m^5 \[Nu]^3 v[i])/(35 r^6) + (4380 G^4 m^4 rdot^2 \[Nu]^3 v[i])/(7 r^5) + (140618 G^3 m^3 rdot^4 \[Nu]^3 v[i])/(105 r^4) + (833 G^2 m^2 rdot^6 \[Nu]^3 v[i])/(3 r^3) - (17972 G^4 m^4 v^2 \[Nu]^3 v[i])/(105 r^5) - (79052 G^3 m^3 rdot^2 v^2 \[Nu]^3 v[i])/(105 r^4) + (19774 G^2 m^2 rdot^4 v^2 \[Nu]^3 v[i])/(21 r^3) - (2376 G^3 m^3 v^4 \[Nu]^3 v[i])/(35 r^4) - (39359 G^2 m^2 rdot^2 v^4 \[Nu]^3 v[i])/(35 r^3) + (5004 G^2 m^2 v^6 \[Nu]^3 v[i])/(35 r^3) - (73178 G^5 m^5 rdot \[Nu] x[i])/(135 r^7) - (2177438 G^4 m^4 rdot^3 \[Nu] x[i])/(945 r^6) + (21508 G^3 m^3 rdot^5 \[Nu] x[i])/(21 r^5) + (1980 G^2 m^2 rdot^7 \[Nu] x[i])/r^4 + (493214 G^4 m^4 rdot v^2 \[Nu] x[i])/(315 r^6) - (19151 G^3 m^3 rdot^3 v^2 \[Nu] x[i])/(105 r^5) - (12274 G^2 m^2 rdot^5 v^2 \[Nu] x[i])/(3 r^4) - (20747 G^3 m^3 rdot v^4 \[Nu] x[i])/(105 r^5) + (54085 G^2 m^2 rdot^3 v^4 \[Nu] x[i])/(21 r^4) - (46372 G^2 m^2 rdot v^6 \[Nu] x[i])/(105 r^4) - (56416 G^5 m^5 rdot \[Nu]^2 x[i])/(105 r^7) - (1028644 G^4 m^4 rdot^3 \[Nu]^2 x[i])/(189 r^6) - (716027 G^3 m^3 rdot^5 \[Nu]^2 x[i])/(105 r^5) - (8658 G^2 m^2 rdot^7 \[Nu]^2 x[i])/r^4 + (207052 G^4 m^4 rdot v^2 \[Nu]^2 x[i])/(105 r^6) + (108773 G^3 m^3 rdot^3 v^2 \[Nu]^2 x[i])/(15 r^5) + (56683 G^2 m^2 rdot^5 v^2 \[Nu]^2 x[i])/(3 r^4) - (1774 G^3 m^3 rdot v^4 \[Nu]^2 x[i])/r^5 - (258268 G^2 m^2 rdot^3 v^4 \[Nu]^2 x[i])/(21 r^4) + (74759 G^2 m^2 rdot v^6 \[Nu]^2 x[i])/(35 r^4) - (3040 G^5 m^5 rdot \[Nu]^3 x[i])/(21 r^7) - (96436 G^4 m^4 rdot^3 \[Nu]^3 x[i])/(105 r^6) + (83414 G^3 m^3 rdot^5 \[Nu]^3 x[i])/(105 r^5) + (5823 G^2 m^2 rdot^7 \[Nu]^3 x[i])/r^4 + (9932 G^4 m^4 rdot v^2 \[Nu]^3 x[i])/(35 r^6) - (19756 G^3 m^3 rdot^3 v^2 \[Nu]^3 x[i])/(7 r^5) - (40526 G^2 m^2 rdot^5 v^2 \[Nu]^3 x[i])/(3 r^4) + (3928 G^3 m^3 rdot v^4 \[Nu]^3 x[i])/(3 r^5) + (186635 G^2 m^2 rdot^3 v^4 \[Nu]^3 x[i])/(21 r^4) - (51532 G^2 m^2 rdot v^6 \[Nu]^3 x[i])/(35 r^4)


(* ::Text:: *)
(*Contributions from Mass Quadrupole*)


(169810*G^5*m^5*\[Nu]*v[i])/(1323*r^6) - (105092*G^4*m^4*rdot^2*\[Nu]*v[i])/(147*r^5) - (275258*G^3*m^3*rdot^4*\[Nu]*v[i])/(105*r^4) - (816*G^2*m^2*rdot^6*\[Nu]*v[i])/(7*r^3) + (57748*G^4*m^4*v^2*\[Nu]*v[i])/(735*r^5) + (3621206*G^3*m^3*rdot^2*v^2*\[Nu]*v[i])/ (2205*r^4) + (2984*G^2*m^2*rdot^4*v^2*\[Nu]*v[i])/(21*r^3) - (228836*G^3*m^3*v^4*\[Nu]*v[i])/(2205*r^4) - (19328*G^2*m^2*rdot^2*v^4*\[Nu]*v[i])/ (245*r^3) + (1504*G^2*m^2*v^6*\[Nu]*v[i])/(147*r^3) + (5596856*G^5*m^5*\[Nu]^2*v[i])/(6615*r^6) + (5839346*G^4*m^4*rdot^2*\[Nu]^2*v[i])/(735*r^5) + (321100*G^3*m^3*rdot^4*\[Nu]^2*v[i])/(21*r^4) - (8440*G^2*m^2*rdot^6*\[Nu]^2*v[i])/(21*r^3) - (4564916*G^4*m^4*v^2*\[Nu]^2*v[i])/(2205*r^5) - (28750504*G^3*m^3*rdot^2*v^2*\[Nu]^2*v[i])/ (2205*r^4) - (3638*G^2*m^2*rdot^4*v^2*\[Nu]^2*v[i])/(21*r^3) + (3125284*G^3*m^3*v^4*\[Nu]^2*v[i])/(2205*r^4) + (31637*G^2*m^2*rdot^2*v^4*\[Nu]^2*v[i])/ (49*r^3) - (16178*G^2*m^2*v^6*\[Nu]^2*v[i])/(147*r^3) - (74216*G^5*m^5*\[Nu]^3*v[i])/(6615*r^6) - (188532*G^4*m^4*rdot^2*\[Nu]^3*v[i])/(245*r^5) - (18286*G^3*m^3*rdot^4*\[Nu]^3*v[i])/(7*r^4) + (6619*G^2*m^2*rdot^6*\[Nu]^3*v[i])/(21*r^3) + (347552*G^4*m^4*v^2*\[Nu]^3*v[i])/(2205*r^5) + (5766616*G^3*m^3*rdot^2*v^2*\[Nu]^3*v[i])/ (2205*r^4) + (39176*G^2*m^2*rdot^4*v^2*\[Nu]^3*v[i])/(21*r^3) - (193838*G^3*m^3*v^4*\[Nu]^3*v[i])/(441*r^4) - (518338*G^2*m^2*rdot^2*v^4*\[Nu]^3*v[i])/ (245*r^3) + (206434*G^2*m^2*v^6*\[Nu]^3*v[i])/(735*r^3) - (114934*G^5*m^5*rdot*\[Nu]*x[i])/(245*r^7) + (117436*G^4*m^4*rdot^3*\[Nu]*x[i])/(6615*r^6) + (418454*G^3*m^3*rdot^5*\[Nu]*x[i])/(105*r^5) + (6498*G^2*m^2*rdot^7*\[Nu]*x[i])/(7*r^4) + (29732*G^4*m^4*rdot*v^2*\[Nu]*x[i])/(147*r^6) - (2537642*G^3*m^3*rdot^3*v^2*\[Nu]*x[i])/ (735*r^5) - (14458*G^2*m^2*rdot^5*v^2*\[Nu]*x[i])/(7*r^4) + (133848*G^3*m^3*rdot*v^4*\[Nu]*x[i])/(245*r^5) + (213694*G^2*m^2*rdot^3*v^4*\[Nu]*x[i])/ (147*r^4) - (69474*G^2*m^2*rdot*v^6*\[Nu]*x[i])/(245*r^4) - (541648*G^5*m^5*rdot*\[Nu]^2*x[i])/(2205*r^7) - (67308818*G^4*m^4*rdot^3*\[Nu]^2*x[i])/ (6615*r^6) - (3013168*G^3*m^3*rdot^5*\[Nu]^2*x[i])/(105*r^5) - (25380*G^2*m^2*rdot^7*\[Nu]^2*x[i])/(7*r^4) + (766580*G^4*m^4*rdot*v^2*\[Nu]^2*x[i])/ (147*r^6) + (1615640*G^3*m^3*rdot^3*v^2*\[Nu]^2*x[i])/(49*r^5) + (207226*G^2*m^2*rdot^5*v^2*\[Nu]^2*x[i])/(21*r^4) - (1920036*G^3*m^3*rdot*v^4*\[Nu]^2*x[i])/ (245*r^5) - (1151509*G^2*m^2*rdot^3*v^4*\[Nu]^2*x[i])/(147*r^4) + (80370*G^2*m^2*rdot*v^6*\[Nu]^2*x[i])/(49*r^4) - (255896*G^5*m^5*rdot*\[Nu]^3*x[i])/ (2205*r^7) + (7553204*G^4*m^4*rdot^3*\[Nu]^3*x[i])/(6615*r^6) + (771914*G^3*m^3*rdot^5*\[Nu]^3*x[i])/(105*r^5) + (22257*G^2*m^2*rdot^7*\[Nu]^3*x[i])/ (7*r^4) - (180968*G^4*m^4*rdot*v^2*\[Nu]^3*x[i])/(245*r^6) - (7423448*G^3*m^3*rdot^3*v^2*\[Nu]^3*x[i])/(735*r^5) - (237472*G^2*m^2*rdot^5*v^2*\[Nu]^3*x[i])/(21*r^4) + (2270218*G^3*m^3*rdot*v^4*\[Nu]^3*x[i])/ (735*r^5) + (1473538*G^2*m^2*rdot^3*v^4*\[Nu]^3*x[i])/(147*r^4) - (541266*G^2*m^2*rdot*v^6*\[Nu]^3*x[i])/(245*r^4)


(* ::Text:: *)
(*Contributions from Current Quadrupole*)


(21208*G^5*m^5*\[Nu]*v[i])/(315*r^6) + (198668*G^4*m^4*rdot^2*\[Nu]*v[i])/(315*r^5) + (80476*G^3*m^3*rdot^4*\[Nu]*v[i])/(105*r^4) - (736*G^2*m^2*rdot^6*\[Nu]*v[i])/(3*r^3) - (35692*G^4*m^4*v^2*\[Nu]*v[i])/(315*r^5) - (20588*G^3*m^3*rdot^2*v^2*\[Nu]*v[i])/(45*r^4) + (10480*G^2*m^2*rdot^4*v^2*\[Nu]*v[i])/(21*r^3) + (3344*G^3*m^3*v^4*\[Nu]*v[i])/(315*r^4) - (9248*G^2*m^2*rdot^2*v^4*\[Nu]*v[i])/(35*r^3) + (816*G^2*m^2*v^6*\[Nu]*v[i])/(35*r^3) - (89672*G^5*m^5*\[Nu]^2*v[i])/(315*r^6) - (295024*G^4*m^4*rdot^2*\[Nu]^2*v[i])/(105*r^5) - (79732*G^3*m^3*rdot^4*\[Nu]^2*v[i])/(21*r^4) + (716*G^2*m^2*rdot^6*\[Nu]^2*v[i])/r^3 + (159944*G^4*m^4*v^2*\[Nu]^2*v[i])/(315*r^5) + (37192*G^3*m^3*rdot^2*v^2*\[Nu]^2*v[i])/ (15*r^4) - (29140*G^2*m^2*rdot^4*v^2*\[Nu]^2*v[i])/(21*r^3) - (12092*G^3*m^3*v^4*\[Nu]^2*v[i])/(105*r^4) + (24268*G^2*m^2*rdot^2*v^4*\[Nu]^2*v[i])/ (35*r^3) - (1956*G^2*m^2*v^6*\[Nu]^2*v[i])/(35*r^3) + (3872*G^5*m^5*\[Nu]^3*v[i])/(63*r^6) + (72320*G^4*m^4*rdot^2*\[Nu]^3*v[i])/(63*r^5) + (307024*G^3*m^3*rdot^4*\[Nu]^3*v[i])/ (105*r^4) + (3184*G^2*m^2*rdot^6*\[Nu]^3*v[i])/(3*r^3) - (68704*G^4*m^4*v^2*\[Nu]^3*v[i])/(315*r^5) - (116896*G^3*m^3*rdot^2*v^2*\[Nu]^3*v[i])/ (45*r^4) - (17040*G^2*m^2*rdot^4*v^2*\[Nu]^3*v[i])/(7*r^3) + (18320*G^3*m^3*v^4*\[Nu]^3*v[i])/(63*r^4) + (50896*G^2*m^2*rdot^2*v^4*\[Nu]^3*v[i])/ (35*r^3) - (5232*G^2*m^2*v^6*\[Nu]^3*v[i])/(35*r^3) - (21208*G^5*m^5*rdot*\[Nu]*x[i])/(315*r^7) - (49052*G^4*m^4*rdot^3*\[Nu]*x[i])/(63*r^6) - (5076*G^3*m^3*rdot^5*\[Nu]*x[i])/(5*r^5) + (432*G^2*m^2*rdot^7*\[Nu]*x[i])/r^4 + (27428*G^4*m^4*rdot*v^2*\[Nu]*x[i])/(105*r^6) + (27044*G^3*m^3*rdot^3*v^2*\[Nu]*x[i])/ (35*r^5) - (2816*G^2*m^2*rdot^5*v^2*\[Nu]*x[i])/(3*r^4) - (2696*G^3*m^3*rdot*v^4*\[Nu]*x[i])/(35*r^5) + (12368*G^2*m^2*rdot^3*v^4*\[Nu]*x[i])/ (21*r^4) - (3328*G^2*m^2*rdot*v^6*\[Nu]*x[i])/(35*r^4) + (89672*G^5*m^5*rdot*\[Nu]^2*x[i])/(315*r^7) + (120368*G^4*m^4*rdot^3*\[Nu]^2*x[i])/(35*r^6) + (73172*G^3*m^3*rdot^5*\[Nu]^2*x[i])/(15*r^5) - (1668*G^2*m^2*rdot^7*\[Nu]^2*x[i])/r^4 - (358184*G^4*m^4*rdot*v^2*\[Nu]^2*x[i])/(315*r^6) - (27200*G^3*m^3*rdot^3*v^2*\[Nu]^2*x[i])/ (7*r^5) + (10372*G^2*m^2*rdot^5*v^2*\[Nu]^2*x[i])/(3*r^4) + (46204*G^3*m^3*rdot*v^4*\[Nu]^2*x[i])/(105*r^5) - (14516*G^2*m^2*rdot^3*v^4*\[Nu]^2*x[i])/ (7*r^4) + (11148*G^2*m^2*rdot*v^6*\[Nu]^2*x[i])/(35*r^4) - (3872*G^5*m^5*rdot*\[Nu]^3*x[i])/(63*r^7) - (409088*G^4*m^4*rdot^3*\[Nu]^3*x[i])/(315*r^6) - (9808*G^3*m^3*rdot^5*\[Nu]^3*x[i])/(3*r^5) - (240*G^2*m^2*rdot^7*\[Nu]^3*x[i])/r^4 + (116192*G^4*m^4*rdot*v^2*\[Nu]^3*x[i])/(315*r^6) + (111296*G^3*m^3*rdot^3*v^2*\[Nu]^3*x[i])/ (35*r^5) + (3568*G^2*m^2*rdot^5*v^2*\[Nu]^3*x[i])/(3*r^4) - (55408*G^3*m^3*rdot*v^4*\[Nu]^3*x[i])/(105*r^5) - (23696*G^2*m^2*rdot^3*v^4*\[Nu]^3*x[i])/ (21*r^4) + (8656*G^2*m^2*rdot*v^6*\[Nu]^3*x[i])/(35*r^4)


(* ::Text:: *)
(*Contributions from Mass Octupole*)


(-19616*G^5*m^5*\[Nu]*v[i])/(945*r^6) + (13516*G^4*m^4*rdot^2*\[Nu]*v[i])/(315*r^5) + (89996*G^3*m^3*rdot^4*\[Nu]*v[i])/(105*r^4) - (824*G^2*m^2*rdot^6*\[Nu]*v[i])/r^3 - (10972*G^4*m^4*v^2*\[Nu]*v[i])/(105*r^5) - (94636*G^3*m^3*rdot^2*v^2*\[Nu]*v[i])/(105*r^4) + (1440*G^2*m^2*rdot^4*v^2*\[Nu]*v[i])/r^3 + (3256*G^3*m^3*v^4*\[Nu]*v[i])/(35*r^4) - (23304*G^2*m^2*rdot^2*v^4*\[Nu]*v[i])/(35*r^3) + (5296*G^2*m^2*v^6*\[Nu]*v[i])/(105*r^3) + (22256*G^5*m^5*\[Nu]^2*v[i])/(315*r^6) - (29458*G^4*m^4*rdot^2*\[Nu]^2*v[i])/(105*r^5) - (126458*G^3*m^3*rdot^4*\[Nu]^2*v[i])/(35*r^4) + (4636*G^2*m^2*rdot^6*\[Nu]^2*v[i])/r^3 + (27758*G^4*m^4*v^2*\[Nu]^2*v[i])/(63*r^5) + (383086*G^3*m^3*rdot^2*v^2*\[Nu]^2*v[i])/ (105*r^4) - (24128*G^2*m^2*rdot^4*v^2*\[Nu]^2*v[i])/(3*r^3) - (35848*G^3*m^3*v^4*\[Nu]^2*v[i])/(105*r^4) + (127364*G^2*m^2*rdot^2*v^4*\[Nu]^2*v[i])/ (35*r^3) - (9112*G^2*m^2*v^6*\[Nu]^2*v[i])/(35*r^3) + (46784*G^5*m^5*\[Nu]^3*v[i])/(945*r^6) + (27448*G^4*m^4*rdot^2*\[Nu]^3*v[i])/(63*r^5) + (2216*G^3*m^3*rdot^4*\[Nu]^3*v[i])/(3*r^4) - (5360*G^2*m^2*rdot^6*\[Nu]^3*v[i])/r^3 - (4072*G^4*m^4*v^2*\[Nu]^3*v[i])/(45*r^5) - (6056*G^3*m^3*rdot^2*v^2*\[Nu]^3*v[i])/(35*r^4) + (27392*G^2*m^2*rdot^4*v^2*\[Nu]^3*v[i])/(3*r^3) - (12896*G^3*m^3*v^4*\[Nu]^3*v[i])/ (105*r^4) - (136592*G^2*m^2*rdot^2*v^4*\[Nu]^3*v[i])/(35*r^3) + (24608*G^2*m^2*v^6*\[Nu]^3*v[i])/(105*r^3) + (26216*G^5*m^5*rdot*\[Nu]*x[i])/(315*r^7) - (27116*G^4*m^4*rdot^3*\[Nu]*x[i])/(189*r^6) - (220658*G^3*m^3*rdot^5*\[Nu]*x[i])/(105*r^5) + (1278*G^2*m^2*rdot^7*\[Nu]*x[i])/r^4 + (32804*G^4*m^4*rdot*v^2*\[Nu]*x[i])/(105*r^6) + (286688*G^3*m^3*rdot^3*v^2*\[Nu]*x[i])/(105*r^5) - (2550*G^2*m^2*rdot^5*v^2*\[Nu]*x[i])/r^4 - (23466*G^3*m^3*rdot*v^4*\[Nu]*x[i])/(35*r^5) + (10510*G^2*m^2*rdot^3*v^4*\[Nu]*x[i])/ (7*r^4) - (8062*G^2*m^2*rdot*v^6*\[Nu]*x[i])/(35*r^4) - (21016*G^5*m^5*rdot*\[Nu]^2*x[i])/(63*r^7) + (5470*G^4*m^4*rdot^3*\[Nu]^2*x[i])/(7*r^6) + (322724*G^3*m^3*rdot^5*\[Nu]^2*x[i])/(35*r^5) - (7314*G^2*m^2*rdot^7*\[Nu]^2*x[i])/r^4 - (439918*G^4*m^4*rdot*v^2*\[Nu]^2*x[i])/(315*r^6) - (1240282*G^3*m^3*rdot^3*v^2*\[Nu]^2*x[i])/ (105*r^5) + (43226*G^2*m^2*rdot^5*v^2*\[Nu]^2*x[i])/(3*r^4) + (301666*G^3*m^3*rdot*v^4*\[Nu]^2*x[i])/(105*r^5) - (57978*G^2*m^2*rdot^3*v^4*\[Nu]^2*x[i])/ (7*r^4) + (6066*G^2*m^2*rdot*v^6*\[Nu]^2*x[i])/(5*r^4) + (96*G^5*m^5*rdot*\[Nu]^3*x[i])/(35*r^7) - (156904*G^4*m^4*rdot^3*\[Nu]^3*x[i])/(189*r^6) - (9776*G^3*m^3*rdot^5*\[Nu]^3*x[i])/(3*r^5) + (8808*G^2*m^2*rdot^7*\[Nu]^3*x[i])/r^4 + (5288*G^4*m^4*rdot*v^2*\[Nu]^3*x[i])/(9*r^6) + (74824*G^3*m^3*rdot^3*v^2*\[Nu]^3*x[i])/ (21*r^5) - (50504*G^2*m^2*rdot^5*v^2*\[Nu]^3*x[i])/(3*r^4) - (80296*G^3*m^3*rdot*v^4*\[Nu]^3*x[i])/(105*r^5) + (63752*G^2*m^2*rdot^3*v^4*\[Nu]^3*x[i])/ (7*r^4) - (40856*G^2*m^2*rdot*v^6*\[Nu]^3*x[i])/(35*r^4)


(* ::Text:: *)
(*Contributions from Current Octupole*)


(-344*G^5*m^5*\[Nu]*v[i])/(315*r^6) - (136*G^4*m^4*rdot^2*\[Nu]*v[i])/(15*r^5) + (164*G^3*m^3*rdot^4*\[Nu]*v[i])/(3*r^4) + (494*G^2*m^2*rdot^6*\[Nu]*v[i])/(3*r^3) - (1184*G^4*m^4*v^2*\[Nu]*v[i])/(315*r^5) - (1262*G^3*m^3*rdot^2*v^2*\[Nu]*v[i])/(15*r^4) - (910*G^2*m^2*rdot^4*v^2*\[Nu]*v[i])/(3*r^3) + (86*G^3*m^3*v^4*\[Nu]*v[i])/(5*r^4) + (150*G^2*m^2*rdot^2*v^4*\[Nu]*v[i])/r^3 - (90*G^2*m^2*v^6*\[Nu]*v[i])/(7*r^3) + (688*G^5*m^5*\[Nu]^2*v[i])/(105*r^6) + (272*G^4*m^4*rdot^2*\[Nu]^2*v[i])/(5*r^5) - (328*G^3*m^3*rdot^4*\[Nu]^2*v[i])/r^4 - (988*G^2*m^2*rdot^6*\[Nu]^2*v[i])/r^3 + (2368*G^4*m^4*v^2*\[Nu]^2*v[i])/(105*r^5) + (2524*G^3*m^3*rdot^2*v^2*\[Nu]^2*v[i])/(5*r^4) + (1820*G^2*m^2*rdot^4*v^2*\[Nu]^2*v[i])/r^3 - (516*G^3*m^3*v^4*\[Nu]^2*v[i])/(5*r^4) - (900*G^2*m^2*rdot^2*v^4*\[Nu]^2*v[i])/r^3 + (540*G^2*m^2*v^6*\[Nu]^2*v[i])/(7*r^3) - (344*G^5*m^5*\[Nu]^3*v[i])/(35*r^6) - (408*G^4*m^4*rdot^2*\[Nu]^3*v[i])/(5*r^5) + (492*G^3*m^3*rdot^4*\[Nu]^3*v[i])/r^4 + (1482*G^2*m^2*rdot^6*\[Nu]^3*v[i])/r^3 - (1184*G^4*m^4*v^2*\[Nu]^3*v[i])/(35*r^5) - (3786*G^3*m^3*rdot^2*v^2*\[Nu]^3*v[i])/(5*r^4) - (2730*G^2*m^2*rdot^4*v^2*\[Nu]^3*v[i])/r^3 + (774*G^3*m^3*v^4*\[Nu]^3*v[i])/(5*r^4) + (1350*G^2*m^2*rdot^2*v^4*\[Nu]^3*v[i])/r^3 - (810*G^2*m^2*v^6*\[Nu]^3*v[i])/(7*r^3) + (344*G^5*m^5*rdot*\[Nu]*x[i])/(315*r^7) + (4232*G^4*m^4*rdot^3*\[Nu]*x[i])/(315*r^6) - (60*G^3*m^3*rdot^5*\[Nu]*x[i])/r^5 - (234*G^2*m^2*rdot^7*\[Nu]*x[i])/r^4 - (64*G^4*m^4*rdot*v^2*\[Nu]*x[i])/(105*r^6) + (11138*G^3*m^3*rdot^3*v^2*\[Nu]*x[i])/ (105*r^5) + (1438*G^2*m^2*rdot^5*v^2*\[Nu]*x[i])/(3*r^4) - (710*G^3*m^3*rdot*v^4*\[Nu]*x[i])/(21*r^5) - (6110*G^2*m^2*rdot^3*v^4*\[Nu]*x[i])/(21*r^4) + (330*G^2*m^2*rdot*v^6*\[Nu]*x[i])/(7*r^4) - (688*G^5*m^5*rdot*\[Nu]^2*x[i])/(105*r^7) - (8464*G^4*m^4*rdot^3*\[Nu]^2*x[i])/(105*r^6) + (360*G^3*m^3*rdot^5*\[Nu]^2*x[i])/r^5 + (1404*G^2*m^2*rdot^7*\[Nu]^2*x[i])/r^4 + (128*G^4*m^4*rdot*v^2*\[Nu]^2*x[i])/(35*r^6) - (22276*G^3*m^3*rdot^3*v^2*\[Nu]^2*x[i])/(35*r^5) - (2876*G^2*m^2*rdot^5*v^2*\[Nu]^2*x[i])/ r^4 + (1420*G^3*m^3*rdot*v^4*\[Nu]^2*x[i])/(7*r^5) + (12220*G^2*m^2*rdot^3*v^4*\[Nu]^2*x[i])/ (7*r^4) - (1980*G^2*m^2*rdot*v^6*\[Nu]^2*x[i])/(7*r^4) + (344*G^5*m^5*rdot*\[Nu]^3*x[i])/(35*r^7) + (4232*G^4*m^4*rdot^3*\[Nu]^3*x[i])/(35*r^6) - (540*G^3*m^3*rdot^5*\[Nu]^3*x[i])/r^5 - (2106*G^2*m^2*rdot^7*\[Nu]^3*x[i])/r^4 - (192*G^4*m^4*rdot*v^2*\[Nu]^3*x[i])/(35*r^6) + (33414*G^3*m^3*rdot^3*v^2*\[Nu]^3*x[i])/ (35*r^5) + (4314*G^2*m^2*rdot^5*v^2*\[Nu]^3*x[i])/r^4 - (2130*G^3*m^3*rdot*v^4*\[Nu]^3*x[i])/(7*r^5) - (18330*G^2*m^2*rdot^3*v^4*\[Nu]^3*x[i])/ (7*r^4) + (2970*G^2*m^2*rdot*v^6*\[Nu]^3*x[i])/(7*r^4)


(* ::Text:: *)
(*Contributions from Mass Hexadecapole*)


(296*G^5*m^5*\[Nu]*v[i])/(3969*r^6) - (3560*G^4*m^4*rdot^2*\[Nu]*v[i])/(441*r^5) - (1180*G^3*m^3*rdot^4*\[Nu]*v[i])/(21*r^4) + (1530*G^2*m^2*rdot^6*\[Nu]*v[i])/(7*r^3) + (3616*G^4*m^4*v^2*\[Nu]*v[i])/(441*r^5) + (7790*G^3*m^3*rdot^2*v^2*\[Nu]*v[i])/(147*r^4) - (3090*G^2*m^2*rdot^4*v^2*\[Nu]*v[i])/(7*r^3) + (622*G^3*m^3*v^4*\[Nu]*v[i])/(147*r^4) + (12330*G^2*m^2*rdot^2*v^4*\[Nu]*v[i])/(49*r^3) - (11890*G^2*m^2*v^6*\[Nu]*v[i])/(441*r^3) - (592*G^5*m^5*\[Nu]^2*v[i])/(1323*r^6) + (7120*G^4*m^4*rdot^2*\[Nu]^2*v[i])/(147*r^5) + (2360*G^3*m^3*rdot^4*\[Nu]^2*v[i])/(7*r^4) - (9180*G^2*m^2*rdot^6*\[Nu]^2*v[i])/(7*r^3) - (7232*G^4*m^4*v^2*\[Nu]^2*v[i])/(147*r^5) - (15580*G^3*m^3*rdot^2*v^2*\[Nu]^2*v[i])/ (49*r^4) + (18540*G^2*m^2*rdot^4*v^2*\[Nu]^2*v[i])/(7*r^3) - (1244*G^3*m^3*v^4*\[Nu]^2*v[i])/(49*r^4) - (73980*G^2*m^2*rdot^2*v^4*\[Nu]^2*v[i])/(49*r^3) + (23780*G^2*m^2*v^6*\[Nu]^2*v[i])/(147*r^3) + (296*G^5*m^5*\[Nu]^3*v[i])/(441*r^6) - (3560*G^4*m^4*rdot^2*\[Nu]^3*v[i])/(49*r^5) - (3540*G^3*m^3*rdot^4*\[Nu]^3*v[i])/(7*r^4) + (13770*G^2*m^2*rdot^6*\[Nu]^3*v[i])/(7*r^3) + (3616*G^4*m^4*v^2*\[Nu]^3*v[i])/(49*r^5) + (23370*G^3*m^3*rdot^2*v^2*\[Nu]^3*v[i])/(49*r^4) - (27810*G^2*m^2*rdot^4*v^2*\[Nu]^3*v[i])/ (7*r^3) + (1866*G^3*m^3*v^4*\[Nu]^3*v[i])/(49*r^4) + (110970*G^2*m^2*rdot^2*v^4*\[Nu]^3*v[i])/(49*r^3) - (11890*G^2*m^2*v^6*\[Nu]^3*v[i])/ (49*r^3) - (13784*G^5*m^5*rdot*\[Nu]*x[i])/(6615*r^7) + (29528*G^4*m^4*rdot^3*\[Nu]*x[i])/(1323*r^6) + (2764*G^3*m^3*rdot^5*\[Nu]*x[i])/(21*r^5) - (2970*G^2*m^2*rdot^7*\[Nu]*x[i])/(7*r^4) - (61792*G^4*m^4*rdot*v^2*\[Nu]*x[i])/(2205*r^6) - (21806*G^3*m^3*rdot^3*v^2*\[Nu]*x[i])/(147*r^5) + (6786*G^2*m^2*rdot^5*v^2*\[Nu]*x[i])/ (7*r^4) + (10826*G^3*m^3*rdot*v^4*\[Nu]*x[i])/(735*r^5) - (33450*G^2*m^2*rdot^3*v^4*\[Nu]*x[i])/(49*r^4) + (19990*G^2*m^2*rdot*v^6*\[Nu]*x[i])/ (147*r^4) + (27568*G^5*m^5*rdot*\[Nu]^2*x[i])/(2205*r^7) - (59056*G^4*m^4*rdot^3*\[Nu]^2*x[i])/(441*r^6) - (5528*G^3*m^3*rdot^5*\[Nu]^2*x[i])/(7*r^5) + (17820*G^2*m^2*rdot^7*\[Nu]^2*x[i])/(7*r^4) + (123584*G^4*m^4*rdot*v^2*\[Nu]^2*x[i])/ (735*r^6) + (43612*G^3*m^3*rdot^3*v^2*\[Nu]^2*x[i])/(49*r^5) - (40716*G^2*m^2*rdot^5*v^2*\[Nu]^2*x[i])/(7*r^4) - (21652*G^3*m^3*rdot*v^4*\[Nu]^2*x[i])/ (245*r^5) + (200700*G^2*m^2*rdot^3*v^4*\[Nu]^2*x[i])/(49*r^4) - (39980*G^2*m^2*rdot*v^6*\[Nu]^2*x[i])/(49*r^4) - (13784*G^5*m^5*rdot*\[Nu]^3*x[i])/ (735*r^7) + (29528*G^4*m^4*rdot^3*\[Nu]^3*x[i])/(147*r^6) + (8292*G^3*m^3*rdot^5*\[Nu]^3*x[i])/(7*r^5) - (26730*G^2*m^2*rdot^7*\[Nu]^3*x[i])/(7*r^4) - (61792*G^4*m^4*rdot*v^2*\[Nu]^3*x[i])/(245*r^6) - (65418*G^3*m^3*rdot^3*v^2*\[Nu]^3*x[i])/ (49*r^5) + (61074*G^2*m^2*rdot^5*v^2*\[Nu]^3*x[i])/(7*r^4) + (32478*G^3*m^3*rdot*v^4*\[Nu]^3*x[i])/(245*r^5) - (301050*G^2*m^2*rdot^3*v^4*\[Nu]^3*x[i])/ (49*r^4) + (59970*G^2*m^2*rdot*v^6*\[Nu]^3*x[i])/(49*r^4)


(* ::Text:: *)
(*Contributions from Conservative EOM Reduction*)


(5368 G^5 m^5 \[Nu] v[i])/(35 r^6) + (85298 G^4 m^4 rdot^2 \[Nu] v[i])/(105 r^5) - (1606 G^3 m^3 rdot^4 \[Nu] v[i])/(5 r^4) + (28 G^2 m^2 rdot^6 \[Nu] v[i])/r^3 - (5274 G^4 m^4 v^2 \[Nu] v[i])/(35 r^5) + (16239 G^3 m^3 rdot^2 v^2 \[Nu] v[i])/(35 r^4) + (10 G^2 m^2 rdot^4 v^2 \[Nu] v[i])/r^3 - (1867 G^3 m^3 v^4 \[Nu] v[i])/(35 r^4) - (1797 G^2 m^2 rdot^2 v^4 \[Nu] v[i])/(35 r^3) + (468 G^2 m^2 v^6 \[Nu] v[i])/(35 r^3) + (6764 G^5 m^5 \[Nu]^2 v[i])/(105 r^6) - (15956 G^4 m^4 rdot^2 \[Nu]^2 v[i])/(35 r^5) - (98743 G^3 m^3 rdot^4 \[Nu]^2 v[i])/(35 r^4) - (294 G^2 m^2 rdot^6 \[Nu]^2 v[i])/r^3 + (6246 G^4 m^4 v^2 \[Nu]^2 v[i])/(35 r^5) + (261923 G^3 m^3 rdot^2 v^2 \[Nu]^2 v[i])/(105 r^4) + (1273 G^2 m^2 rdot^4 v^2 \[Nu]^2 v[i])/(7 r^3) - (9808 G^3 m^3 v^4 \[Nu]^2 v[i])/(35 r^4) + (1749 G^2 m^2 rdot^2 v^4 \[Nu]^2 v[i])/(7 r^3) - (3063 G^2 m^2 v^6 \[Nu]^2 v[i])/(35 r^3) - (488 G^5 m^5 \[Nu]^3 v[i])/(105 r^6) - (512 G^4 m^4 rdot^2 \[Nu]^3 v[i])/(15 r^5) + (10588 G^3 m^3 rdot^4 \[Nu]^3 v[i])/(35 r^4) + (812 G^2 m^2 rdot^6 \[Nu]^3 v[i])/r^3 - (6316 G^4 m^4 v^2 \[Nu]^3 v[i])/(105 r^5) - (2220 G^3 m^3 rdot^2 v^2 \[Nu]^3 v[i])/(7 r^4) - (6422 G^2 m^2 rdot^4 v^2 \[Nu]^3 v[i])/(7 r^3) + (54 G^3 m^3 v^4 \[Nu]^3 v[i])/(5 r^4) - (6129 G^2 m^2 rdot^2 v^4 \[Nu]^3 v[i])/(35 r^3) + (678 G^2 m^2 v^6 \[Nu]^3 v[i])/(5 r^3) - (9224 G^5 m^5 rdot \[Nu] x[i])/(105 r^7) - (7178 G^4 m^4 rdot^3 \[Nu] x[i])/(5 r^6) + (84 G^3 m^3 rdot^5 \[Nu] x[i])/r^5 + (85942 G^4 m^4 rdot v^2 \[Nu] x[i])/(105 r^6) - (953 G^3 m^3 rdot^3 v^2 \[Nu] x[i])/(5 r^5) + (14 G^2 m^2 rdot^5 v^2 \[Nu] x[i])/r^4 + (793 G^3 m^3 rdot v^4 \[Nu] x[i])/(35 r^5) + (5 G^2 m^2 rdot^3 v^4 \[Nu] x[i])/r^4 - (552 G^2 m^2 rdot v^6 \[Nu] x[i])/(35 r^4) - (8704 G^5 m^5 rdot \[Nu]^2 x[i])/(35 r^7) + (25432 G^4 m^4 rdot^3 \[Nu]^2 x[i])/(35 r^6) + (57459 G^3 m^3 rdot^5 \[Nu]^2 x[i])/(7 r^5) - (18502 G^4 m^4 rdot v^2 \[Nu]^2 x[i])/(21 r^6) - (359673 G^3 m^3 rdot^3 v^2 \[Nu]^2 x[i])/(35 r^5) - (147 G^2 m^2 rdot^5 v^2 \[Nu]^2 x[i])/r^4 + (276712 G^3 m^3 rdot v^4 \[Nu]^2 x[i])/(105 r^5) + (347 G^2 m^2 rdot^3 v^4 \[Nu]^2 x[i])/(7 r^4) + (2199 G^2 m^2 rdot v^6 \[Nu]^2 x[i])/(35 r^4) + (584 G^5 m^5 rdot \[Nu]^3 x[i])/(15 r^7) - (26584 G^4 m^4 rdot^3 \[Nu]^3 x[i])/(105 r^6) - (4716 G^3 m^3 rdot^5 \[Nu]^3 x[i])/(7 r^5) + (33988 G^4 m^4 rdot v^2 \[Nu]^3 x[i])/(105 r^6) + (32028 G^3 m^3 rdot^3 v^2 \[Nu]^3 x[i])/(35 r^5) + (406 G^2 m^2 rdot^5 v^2 \[Nu]^3 x[i])/r^4 - (11034 G^3 m^3 rdot v^4 \[Nu]^3 x[i])/(35 r^5) - (2473 G^2 m^2 rdot^3 v^4 \[Nu]^3 x[i])/(7 r^4) + (306 G^2 m^2 rdot v^6 \[Nu]^3 x[i])/(35 r^4)


(* ::Text:: *)
(*The 3.5PN radiation reaction a[i]*)


-((6208 G^4 m^4 \[Nu] v[i])/(105 r^5))-(5182 G^3 m^3 rdot^2 \[Nu] v[i])/(15 r^4)+(20 G^2 m^2 rdot^4 \[Nu] v[i])/r^3+(9722 G^3 m^3 v^2 \[Nu] v[i])/(105 r^4)-(156 G^2 m^2 rdot^2 v^2 \[Nu] v[i])/(5 r^3)+(108 G^2 m^2 v^4 \[Nu] v[i])/(35 r^3)-(88 G^4 m^4 \[Nu]^2 v[i])/(3 r^5)-(776 G^3 m^3 rdot^2 \[Nu]^2 v[i])/(5 r^4)-(140 G^2 m^2 rdot^4 \[Nu]^2 v[i])/r^3+(464 G^3 m^3 v^2 \[Nu]^2 v[i])/(15 r^4)+(444 G^2 m^2 rdot^2 v^2 \[Nu]^2 v[i])/(5 r^3)+(256 G^4 m^4 rdot \[Nu] x[i])/(7 r^6)+(2706 G^3 m^3 rdot^3 \[Nu] x[i])/(5 r^5)-(28 G^2 m^2 rdot^5 \[Nu] x[i])/r^4-(10758 G^3 m^3 rdot v^2 \[Nu] x[i])/(35 r^5)+(20 G^2 m^2 rdot^3 v^2 \[Nu] x[i])/r^4+(348 G^2 m^2 rdot v^4 \[Nu] x[i])/(35 r^4)+(88 G^4 m^4 rdot \[Nu]^2 x[i])/(3 r^6)+(1064 G^3 m^3 rdot^3 \[Nu]^2 x[i])/(5 r^5)+(28 G^2 m^2 rdot^5 \[Nu]^2 x[i])/r^4-(1088 G^3 m^3 rdot v^2 \[Nu]^2 x[i])/(15 r^5)+(100 G^2 m^2 rdot^3 v^2 \[Nu]^2 x[i])/r^4-(384 G^2 m^2 rdot v^4 \[Nu]^2 x[i])/(5 r^4)

